Practical and Robust Safety Guarantees for Advanced Counterfactual Learning to Rank

Counterfactual learning to rank (CLTR) can be risky and, in various circumstances, can produce sub-optimal models that hurt performance when deployed. Safe CLTR was introduced to mitigate these risks when using inverse propensity scoring to correct for position bias. However, the existing safety measure for CLTR is not applicable to state-of-the-art CLTR methods, cannot handle trust bias, and relies on specific assumptions about user behavior. Our contributions are two-fold. First, we generalize the existing safe CLTR approach to make it applicable to state-of-the-art doubly robust CLTR and trust bias. Second, we propose a novel approach, proximal ranking policy optimization (PRPO), that provides safety in deployment without assumptions about user behavior. PRPO removes incentives for learning ranking behavior that is too dissimilar to a safe ranking model. Thereby, PRPO imposes a limit on how much learned models can degrade performance metrics, without relying on any specific user assumptions. Our experiments show that both our novel safe doubly robust method and PRPO provide higher performance than the existing safe inverse propensity scoring approach. However, in unexpected circumstances, the safe doubly robust approach can become unsafe and bring detrimental performance. In contrast, PRPO always maintains safety, even in maximally adversarial situations. By avoiding assumptions, PRPO is the first method with unconditional safety in deployment that translates to robust safety for real-world applications.

==> notebooks/plot_results.py <==
from matplotlib import pyplot as plt
import numpy as np
import pandas as pd
import pylab as plt
import matplotlib.lines as mlines
import os

mq_logging_ndcg = 0.35081
mslr_logging_ndcg = 0.4327
yahoo_logging_ndcg = 0.6758
istella_logging_ndcg = 0.6355


def parse_res_dir(path, T, PBM):
    results = os.listdir(path)
    results = [x for x in results if str(T) in x and os.stat(os.path.join(path, x)).st_size > 0]
    results_prefix = list(map(lambda x: x.split('_')[0], results))
    results_queries = list(map(lambda x: x.split('_')[2], results))
    results_types = list(set(list(map(lambda x: '_'.join(x.split('_')[-2:]), results))))
    #results_types = [x for x in results_types if 'policy' not in x]
    datasets = list(set(results_prefix))
    for dataset in datasets:
        for result_type in results_types:
                results_dataset = [x for x in results if dataset in x and result_type in x]
                results_queries = list(map(lambda x: x.split('_')[2], results_dataset))
                results_dataset_data = list(map(lambda x: float(open(os.path.join(path, x)).readlines()[0]), results_dataset))

                df_results = pd.DataFrame(
                            {'queries': results_queries,
                            'test nDCG@5': results_dataset_data
                            })
                df_results.to_csv('../raw_data/figures/%s_T=%0.2f_PBM=1_%s.csv'%(dataset, T, result_type), index=False)
    print(df_results)

def read_dfs(dataset, T, PBM, logging_ndcg):
  #df_ips = pd.read_csv('%s/T=%0.1f_PBM=%d_ips_exp.csv'%(dataset, T, PBM))
  df_ips = pd.read_csv('%s_T=%0.2f_PBM=%d_ips_exp.csv'%(dataset, T, PBM))
  df_click = pd.read_csv('%s_T=%0.2f_PBM=%d_ips_naive.csv'%(dataset, T, PBM))
  df_risk = pd.read_csv('%s_T=%0.2f_PBM=%d_risk_exp.csv'%(dataset, T, PBM))
  df_risk1 = pd.read_csv('%s_T=%0.2f_PBM=%d_risk_action.csv'%(dataset, T, PBM))
  df_ips1 = pd.read_csv('%s_T=%0.2f_PBM=%d_ips_action.csv'%(dataset, T, PBM))
  df_policy = pd.read_csv('%s_T=%0.2f_PBM=%d_ips_policy.csv'%(dataset, T, PBM))
  df_risk = df_risk[df_risk['test nDCG@5'].notnull()]
  df_click = df_click[df_click['test nDCG@5'].notnull()]
  df_ips = df_ips[df_ips['test nDCG@5'].notnull()]
  df_risk1 = df_risk1[df_risk1['test nDCG@5'].notnull()]
  df_ips1 = df_ips1[df_ips1['test nDCG@5'].notnull()]
  df_policy = df_policy[df_policy['test nDCG@5'].notnull()]
  policy_stats = df_policy.groupby('queries')['test nDCG@5'].agg(['mean', 'sem', 'max', 'min']).reset_index()
  click_stats = df_click.groupby('queries')['test nDCG@5'].agg(['mean', 'sem', 'max', 'min']).reset_index()
  risk_stats = df_risk.groupby('queries')['test nDCG@5'].agg(['mean', 'sem', 'max', 'min']).reset_index()
  risk_stats1 = df_risk1.groupby('queries')['test nDCG@5'].agg(['mean', 'sem', 'max', 'min']).reset_index()
  ips_stats = df_ips.groupby('queries')['test nDCG@5'].agg(['mean', 'sem', 'max', 'min']).reset_index()
  ips_stats1 = df_ips1.groupby('queries')['test nDCG@5'].agg(['mean', 'sem', 'max', 'min']).reset_index()
  # policy_stats = policy_stats[policy_stats['queries'] <= 10000]
  # click_stats = click_stats[click_stats['queries'] <= 10000]
  # risk_stats = risk_stats[risk_stats['queries'] <= 10000]
  # risk_stats1 = risk_stats1[risk_stats1['queries'] <= 10000]
  # ips_stats = ips_stats[ips_stats['queries'] <= 10000]
  # ips_stats1 = ips_stats1[ips_stats1['queries'] <= 10000]
  risk_stats['ci95_hi'] = risk_stats['mean'] + 1.96* risk_stats['sem']
  risk_stats['ci95_lo'] = risk_stats['mean'] - 1.96* risk_stats['sem']
  click_stats['ci95_hi'] = click_stats['mean'] + 1.96* click_stats['sem']
  click_stats['ci95_lo'] = click_stats['mean'] - 1.96* click_stats['sem']
  risk_stats1['ci95_hi'] = risk_stats1['mean'] + 1.96* risk_stats1['sem']
  risk_stats1['ci95_lo'] = risk_stats1['mean'] - 1.96* risk_stats1['sem']
  ips_stats['ci95_hi'] = ips_stats['mean'] + 1.96* ips_stats['sem']
  ips_stats['ci95_lo'] = ips_stats['mean'] - 1.96* ips_stats['sem']
  ips_stats1['ci95_hi'] = ips_stats1['mean'] + 1.96* ips_stats1['sem']
  ips_stats1['ci95_lo'] = ips_stats1['mean'] - 1.96* ips_stats1['sem']
  policy_stats['ci95_hi'] = policy_stats['mean'] + 1.96* policy_stats['sem']
  policy_stats['ci95_lo'] = policy_stats['mean'] - 1.96* policy_stats['sem']
  risk_stats.sort_values(by=['queries'], ascending=True, inplace=True)
  risk_stats1.sort_values(by=['queries'], ascending=True, inplace=True)
  ips_stats.sort_values(by=['queries'], ascending=True, inplace=True)
  ips_stats1.sort_values(by=['queries'], ascending=True, inplace=True)
  policy_stats.sort_values(by=['queries'], ascending=True, inplace=True)
  click_stats.sort_values(by=['queries'], ascending=True, inplace=True)
  ips_stats['logging_policy'] = [logging_ndcg] * ips_stats.shape[0]
  policy_stats['logging_policy'] = [logging_ndcg] * policy_stats.shape[0]
  return ips_stats, click_stats, risk_stats, ips_stats1, risk_stats1, policy_stats


def read_dfs_ttest(dataset, T, PBM, logging_ndcg):
  #df_ips = pd.read_csv('%s/T=%0.1f_PBM=%d_ips_exp.csv'%(dataset, T, PBM))
  df_ips = pd.read_csv('%s_T=%d_PBM=%d_ips_exp.csv'%(dataset, T, PBM))
  df_risk = pd.read_csv('%s_T=%d_PBM=%d_risk_exp.csv'%(dataset, T, PBM))
  return df_ips, df_risk


# read datasets
# Temp=1, position-bias=1.0
parse_res_dir('../raw_data/figures/test_results', T=0.01, PBM=1.0)
#mslr_1_1 = read_dfs('./results/figures/MSLR30K', 0.5, 1, mslr_logging_ndcg)
#yahoo_1_1 = read_dfs('./results/figures/Yahoo', 0.5, 1, yahoo_logging_ndcg)
istella_1_1 = read_dfs('../raw_data/figures/ISTELLA', 0.01, 1, istella_logging_ndcg)

mslr_1_1_ttest = read_dfs_ttest('../raw_data/figures/MSLR30K', 1, 1, mslr_logging_ndcg)
yahoo_1_1_ttest = read_dfs_ttest('../raw_data/figures/Yahoo', 1, 1, yahoo_logging_ndcg)
# # Temp=1, position_bias=2.0
# mslr_1_2 = read_dfs('MSLR30K', 1, 2, mslr_logging_ndcg)
# yahoo_1_2 = read_dfs('Yahoo', 1, 2, yahoo_logging_ndcg)
# istella_1_2 = read_dfs('ISTELLA', 1, 2, istella_logging_ndcg)

def gen_plot(dataset, dfs, x_lim, y_lim, fig_name, save=False):
  ips_stats, click_stats, risk_stats, ips_stats1, risk_stats1, policy_stats = dfs
  # latex font in matplotlib
  plt.rc('font', size=14)
  # plt.rc('text', usetex=True)
  # plt.rc('text.latex', preamble=r'\usepackage{amsmath,amssymb,bm,bbm,lmodern}')


  # parameters for plotting
  name_mapping = {
    'method_0': 'Logging policy',
    'method_1': 'No Correction',
    'method_2': 'Risk Minimization',
    'method_3': 'IPS - Action',
    'method_4': 'IPS - Exposure',
    'method_5': 'IPS + Risk - Action',
    'method_6': 'IPS + Risk - Exposure',
    }
  # colours = {
  #   'method_0': 'grey',
  #    'method_1': 'lime',
  #    'method_2': 'orange',
  #   'method_3': 'limegreen',
  #   'method_4': 'teal',
  #   'method_5': 'blue',
  #   'method_6': 'red'
  #   }

  # markers = {
  #   'method_0': 'None',
  #   'method_1': 'o',
  #   'method_2' : 'd',
  #   'method_3': '^',
  #   'method_4': 'v',
  #   'method_5': '8',
  #   'method_6': 's'
  #   }

  colours = {
    'method_0': 'grey',
     'method_1': 'lime',
     'method_2': 'magenta',
    'method_3': 'green',
    'method_4': 'teal',
    'method_5': 'darkviolet',
    'method_6': 'red'
    }

  markers = {
    'method_0': 'None',
    'method_1': 'd',
    'method_2' : 'o',
    'method_3': '^',
    'method_4': 's',
    'method_5': 'v',
    'method_6': '8'
    }


  # markers = {
  #     'method_0': 'None',
  #   'method_1': 'None',
  #   'method_2': 'None',
  #   'method_3': 'None',
  #   'method_4': 'None'
  #   }

  styles = {
      'method_0': '-.',
      'method_1': '-',
      'method_2': '-',
    'method_3': '-',
    'method_4': '-',
    'method_5': '--',
    'method_6': '-'
    }

  legend_info = []
  fig = plt.figure(figsize=(5.1, 3.7), linewidth=0.5)
  plt.ioff()
  #plt.ylabel('nDCG@5')
  #plt.xlabel('Number of simulated queries')
  plt.xscale('log')
  #plt.yscale('log')
  plt.gca().yaxis.set_ticks_position('both')
  #plt.xlim(0, 200000)
  #plt.xticks([10^2,10^3,10^4,10^5,10^6,10^7,10^8,10^9])
  #plt.xticks(fontsize=2, rotation=90)
  plt.ylim(x_lim, y_lim)
  # plt.yticks([0,0.25,0.5,0.75,1])

  data = {
  'method_0': (ips_stats['queries'].tolist(), ips_stats['logging_policy'].tolist(), ips_stats['logging_policy'].tolist(), ips_stats['logging_policy'].tolist()),
  'method_1': (click_stats['queries'].tolist(), click_stats['mean'].tolist(), click_stats['ci95_lo'].tolist(), click_stats['ci95_hi'].tolist()),
  'method_2': (policy_stats['queries'].tolist(), policy_stats['mean'].tolist(), policy_stats['ci95_lo'].tolist(), policy_stats['ci95_hi'].tolist()),
  'method_3': (ips_stats1['queries'].tolist(), ips_stats1['mean'].tolist(), ips_stats1['ci95_lo'].tolist(), ips_stats1['ci95_hi'].tolist()),
  'method_4': (ips_stats['queries'].tolist(), ips_stats['mean'].tolist(), ips_stats['ci95_lo'].tolist(), ips_stats['ci95_hi'].tolist()),
  'method_5': (risk_stats1['queries'].tolist(), risk_stats1['mean'].tolist(), risk_stats1['ci95_lo'].tolist(), risk_stats1['ci95_hi'].tolist()),
  'method_6': (risk_stats['queries'].tolist(), risk_stats['mean'].tolist(), risk_stats['ci95_lo'].tolist(), risk_stats['ci95_hi'].tolist())
  }

  # data = {
  # 'method_0': (ips_stats['queries'].tolist(), ips_stats['logging_policy'].tolist(), ips_stats['logging_policy'].tolist(), ips_stats['logging_policy'].tolist()),
  # 'method_1': (click_stats['queries'].tolist(), click_stats['mean'].tolist(), click_stats['min'].tolist(), click_stats['max'].tolist()),
  # 'method_2': (policy_stats['queries'].tolist(), policy_stats['mean'].tolist(), policy_stats['min'].tolist(), policy_stats['max'].tolist()),
  # 'method_3': (ips_stats1['queries'].tolist(), ips_stats1['mean'].tolist(), ips_stats1['min'].tolist(), ips_stats1['max'].tolist()),
  # 'method_4': (ips_stats['queries'].tolist(), ips_stats['mean'].tolist(), ips_stats['min'].tolist(), ips_stats['max'].tolist()),
  # 'method_5': (risk_stats1['queries'].tolist(), risk_stats1['mean'].tolist(), risk_stats1['min'].tolist(), risk_stats1['max'].tolist()),
  # 'method_6': (risk_stats['queries'].tolist(), risk_stats['mean'].tolist(), risk_stats['min'].tolist(), risk_stats['max'].tolist())
  # }

  for k in ['method_0','method_1', 'method_2', 'method_3', 'method_4', 'method_5', 'method_6']:
    x, y, y_min, y_max = data[k]
    legend_info.append({
      'linestyle': styles[k],
      'color': colours[k],
      'marker': markers[k],
      'markersize': 10,
      'markevery': 6, # this should be higher if you have more data
      'fillstyle': 'none',
      'label': name_mapping[k],
      'linewidth': 2.,
    })

    # for confidence bounds

    plt.fill_between(x, y_min, y_max,
                    alpha=0.2,
                    color=legend_info[-1]['color'])
    plt.plot(x, y, **legend_info[-1])

  # plt.title('Nice Title')
  # in case you do want the legend in the figure
  # plt.legend(ncol=2)
  if not save:
    plt.show()
  else:
    plt.savefig('%s/%s.pdf'%(dataset, fig_name), bbox_inches='tight', pad_inches=0)
  plt.close()

  # in case you want to change the order in the legend but not in the plot
  # legend_info = [legend_info[i] for i in [2,0,1]]

  figlegend = plt.figure(figsize=(0.5,0.5))

  ncol = 3
  figlegend.legend(handles=[mlines.Line2D([], [], **l) for l in legend_info],
                fontsize=18,
                loc='center',
                ncol=ncol,
                frameon=False,
                borderaxespad=0,
                borderpad=0,
                labelspacing=0.2,
                columnspacing=1.)
  figlegend.savefig('legend1.pdf',
                 bbox_inches='tight', pad_inches=0)
  plt.close()

#gen_plot('./results/figures', mslr_1_1, 0.38, 0.44, 'MSLR_0.5_1_zoom', save=True)
#gen_plot('./results/figures', yahoo_1_1, 0.64, 0.70, 'Yahoo_0.5_1_zoom', save=True)
gen_plot('../raw_data/figures', istella_1_1, 0.50, 0.665, 'ISTELLA_0.01_1_zoom', save=True)


==> notebooks/plotting.py <==
import pylab as plt
import matplotlib.lines as mlines

# latex font in matplotlib
plt.rc('font', size=20)
#plt.rc('text', usetex=True)
#plt.rc('text.latex', preamble=r'\usepackage{amsmath,amssymb,bm,bbm,lmodern}')

# parameters for plotting
name_mapping = {
  'method_1': 'The First Method',
  'method_2': 'The Second Method',
  'method_3': 'The Third Method',
  }
colours = {
  'method_1': 'teal',
  'method_2': 'red',
  'method_3': 'green',
  }
markers = {
  'method_1': None,
  'method_2': '^',
  'method_3': 'v',
  }
styles = {
  'method_1': '-',
  'method_2': ':',
  'method_3': '--',
  }

legend_info = []
fig = plt.figure(figsize=(5.1, 3.7), linewidth=0.5)
plt.ioff()
plt.ylabel('Y-Axis Label')
plt.xlabel('X-Axis Label')
# plt.xscale('log')
# plt.yscale('log')
plt.gca().yaxis.set_ticks_position('both')
plt.xlim(0, 20)
# plt.xticks([0,2,4,6,8,10,12,14,16,18,20])
plt.ylim(0, 1.)
# plt.yticks([0,0.25,0.5,0.75,1])

data = {
  'method_1': ([0,5,10,15,20],[0.9,0.8,0.7,0.1,0.01]),
  'method_2': ([0,5,10,15,20],[0.02,0.05,0.2,0.9,0.95]),
  'method_3': ([0,5,10,15,20],[0.4,0.2,0.4,0.5,0.4]),
}

for k in ['method_1', 'method_2', 'method_3']:
  x, y = data[k]
  legend_info.append({
    'linestyle': styles[k],
    'color': colours[k],
    'marker': markers[k],
    'markersize': 12,
    'markevery': 1, # this should be higher if you have more data
    'fillstyle': 'none',
    'label': name_mapping[k],
    'linewidth': 2.,
  })

  # for confidence bounds
  # plt.fill_between(x, y_min, y_max)
  #                 alpha=0.2,
  #                 color=legend_info[-1]['color'])
  plt.plot(x, y, **legend_info[-1])

# plt.title('Nice Title')
# in case you do want the legend in the figure
# plt.legend(ncol=2)

plt.savefig('example_graph_by_Harrie.pdf', bbox_inches='tight', pad_inches=0)
plt.close()

# in case you want to change the order in the legend but not in the plot
# legend_info = [legend_info[i] for i in [2,0,1]]

figlegend = plt.figure(figsize=(0.5,0.5))

ncol = 3
figlegend.legend(handles=[mlines.Line2D([], [], **l) for l in legend_info],
               fontsize=18,
               loc='center',
               ncol=ncol,
               frameon=False,
               borderaxespad=0,
               borderpad=0,
               labelspacing=0.2,
               columnspacing=1.)
figlegend.savefig('example_legend_by_Harrie.pdf',
                bbox_inches='tight')#, pad_inches=0)
plt.close()

==> scripts/example_graph.py <==
import numpy as np
import pylab as plt
import matplotlib.lines as mlines


colours = {
  2: 'blue',
  4: 'red',
  6: 'green',
  8: 'purple',
}

markers = {
  2: 'v',
  4: '>',
  6: '<',
  8: '^',
}
legend_info = []

figsize=(3.75,3)

x = np.arange(10)+1
dcg_weights = 1./np.log2(x+1.)
fig = plt.figure(figsize=figsize, linewidth=1)
plt.gca().yaxis.set_ticks_position('both')  
plt.grid(color='gray', linestyle=':', linewidth=0.5)
for pos in [2,4,6,8][::-1]:
# pos = 2
  legend_info.append({
    'color': colours[pos],
    'marker': markers[pos],
    'markersize': 10,
    'markevery': 3,
    'fillstyle': 'none',
    'label': f'Original Rank {pos}',
    'linewidth': 2.,
  })

  ratios = dcg_weights/dcg_weights[pos-1]
  ratios_bounded = np.minimum(ratios, 1.15)

  plt.plot(x, ratios, ls='--', color=colours[pos])
  plt.plot(x, ratios_bounded, **legend_info[-1])
plt.axhline(y=1, color='black', linestyle=':')
# plt.xlabel('Selected Features')
# plt.ylabel('Mean Squared Error')
plt.xlim(1,np.max(x))
plt.ylim(0.4,2)
plt.xticks(np.arange(10)+1)
# plt.legend()
# plt.show()
plt.savefig('figures/PRPO_example_up.pdf', bbox_inches='tight', pad_inches=0)
plt.close()

figlegend = plt.figure(figsize=(0.5,0.5))
ncol = 4
figlegend.legend(handles=[mlines.Line2D([], [], **l) for l in legend_info[::-1]],
               fontsize=18,
               loc='center',
               ncol=ncol,
               frameon=False,
               borderaxespad=0,
               borderpad=0,
               labelspacing=0.2,
               columnspacing=1.)
figlegend.savefig('figures/PRPO_example_legend.pdf',
                bbox_inches='tight')#, pad_inches=0)
plt.close()

fig = plt.figure(figsize=figsize, linewidth=1)
plt.gca().yaxis.set_ticks_position('both') 
plt.grid(color='gray', linestyle=':', linewidth=0.5)
for pos in [2,4,6,8]:
# pos = 2
  legend_info.append({
    'color': colours[pos],
    'marker': markers[pos],
    'markersize': 10,
    'markevery': 3,
    'fillstyle': 'none',
    'label': f'Original Rank {pos}',
    'linewidth': 2.,
  })

  ratios = dcg_weights/dcg_weights[pos-1]
  neg_ratios_bounded = -np.maximum(ratios, 1/1.15)

  plt.plot(x, -ratios, ls='--', color=colours[pos])
  plt.plot(x, neg_ratios_bounded, **legend_info[-1])
# plt.axhline(y=1, color='black', linestyle=':')
plt.axhline(y=-1, color='black', linestyle=':')
# plt.xlabel('Selected Features')
# plt.ylabel('Mean Squared Error')
plt.xlim(1,np.max(x))
plt.ylim(-2,-0.4)
plt.xticks(np.arange(10)+1)
# plt.legend()
# plt.show()
plt.savefig('figures/PRPO_example_down.pdf', bbox_inches='tight', pad_inches=0)
plt.close()
